Some Mathematical Models for ELM Signal

There is no wide accepted theory for ELM (Edge Localized Mode) yet. Some fusion people feel that we may never get a final theory for ELM and H-mode, since which are too complicated (also related to the unsolved turbulence problem) and with at least three time scales. The only way out is using models. (This is analogous to that we believe quantum mechanics can explain chemistry and biology, but no one can calculate DNA structure from Schrodinger equation directly.) This manuscript gives some possible mathematical approaches to it. I should declare that these are just math toys for me yet. They may inspire to good understandings of ELM and H-mode, may not. Useful or useless, I don't know. One need not take too much care of it. Just for fun and enjoying different interesting ideas.

==> dde1.m <==
function [sol1,sol2,sol3,sol4] = dde1
% Example 4.2 of H.J. Oberle and H.J. Pesch, Numerical 
% treatment of delay differential equations by Hermite 
% interpolation, Numer. Math., 37 (1981) 235-255.  This 
% problem is solved for four values of a parameter lambda.  
% Oberle and Pesch point out that the problem is numerically 
% more sensitive for the larger values of lambda, so they
% are solved with more stringent tolerances.

% Copyright 2004, The MathWorks, Inc.

  % Known parameter, visible in nested functions.
  close all; clear all; clc;
  tend=40;
  
  lambda = 1.0;
  
  sol1 = dde23(@exam3f,1,@exam3h,[0, tend]);
  figure; set(gcf,'DefaultAxesFontSize',15);
  plot(sol1.x,sol1.y,'b','LineWidth',2);
  axis([0 tend -2 22]); drawnow, hold on
  xlabel('t');ylabel('y');
  
  lambda = 2.0;
  % After re-creating function handles, the new value 
  % of lambda will be used in nested functions.
  sol2 = dde23(@exam3f,1,@exam3h,[0, tend]);
  plot(sol2.x,sol2.y,'g','LineWidth',2), drawnow
  
  lambda = 3.0;
  opts = ddeset('RelTol',1e-6,'AbsTol',1e-10);
  sol3 = dde23(@exam3f,1,@exam3h,[0, tend],opts);
  plot(sol3.x,sol3.y,'m','LineWidth',2), drawnow

  lambda = 4.0;
  opts = ddeset('RelTol',1e-7,'AbsTol',1e-11);
  sol4 = dde23(@exam3f,1,@exam3h,[0, tend],opts);
  plot(sol4.x,sol4.y,'r','LineWidth',2), drawnow
  
  legend('\lambda = 1.0','\lambda = 2.0',...
         '\lambda = 3.0','\lambda = 4.0');
%   legend('boxoff');
  title('DDE for modeling ELM, example 1')
  hold off
  
  %-----------------------------------------------------------------------
  % Nested functions
  %

  function yp = exam3f(t,y,Z)
  %EXAM3F  The derivative function for the Example 3 of the DDE Tutorial.
    yp = -lambda*Z*(1 + y);   
  end % exam3f
  
  %-----------------------------------------------------------------------

  function y = exam3h(t)
  %EXAM3H  The history function for the Example 3 of the DDE Tutorial.
    y = t;
  end  % exam3h  

  %-----------------------------------------------------------------------

end  % exam3  


==> dde2.m <==
function sol = dde2
% This is a demonstration problem for CTMS/BD in 
% L. Tavernini, Continuous--Time Modeling and 
% Simulation, Gordon and Breach, Amsterdam, 1996.  
% It illustrates how to deal with the unusual
% situation of a solution discontinuous at the 
% initial point. Tavernini uses an initial y of 
% 19.00001, but we use 19.001 so as to see the 
% cyclic behavior sooner.

% Copyright 2004, The MathWorks, Inc.

  % Known parameters, visible in nested functions.
  close all; clear all; clc;
  
  tend=60;
  
  r = 3.5;
  m = 19;

  options = ddeset('RelTol',1e-4,'AbsTol',1e-7,...
                   'InitialY',19.001);
  sol = dde23(@exam6f,0.74,19,[0, tend],options);
  figure('Unit','normalized','position',[0.05 0.55 0.75 0.35]);
  set(gcf,'DefaultAxesFontSize',15);
  subplot(121);plot(sol.x,sol.y,'LineWidth',2);
  title('DDE for modeling ELM, example 2')
  xlabel('t');
  ylabel('y');
  subplot(122);plot(sol.y,sol.yp,'LineWidth',2)
  title(['Phase Plane, r=',num2str(r),', m=',num2str(m)])
  xlabel('y');
  ylabel('y''');
  
  %-----------------------------------------------------------------------
  % Nested function
  %
  
  function yp = exam6f(t,y,Z)
  %EXAM6F  The derivative function for the Example 6 of the DDE Tutorial.
    yp = r*y*(1 - Z/m);
  end % exam6f

  %-----------------------------------------------------------------------
    
end  % exam6  


==> demc.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2012-08-09 08:57
% model_elm.m, Model ELM signs
close all;clear;clc;
tau1=1.0; % transport time scale
tau2=1.0e-3; % ballooning mode time scale
nt0=100;
nt=200*nt0;
dt1=tau1/nt0;
dt2=tau2/nt0;
f=zeros(nt+1,1);
t=f;
f0=0.01;
f(1)=f0;
fc10=1.0;
fc20=100;
tau10=tau1;
fc1=fc10;
fc2=fc20;
for it=1:nt
    if(f(it)<fc1) 
        dt=dt1;
        tau=tau1;
        fc2=fc20*(1.0+0.2*(rand()-0.5));
    else
        dt=dt2;
        tau=tau2;
        tau1=tau10*exp(1.0*(rand()-0.5));
        fc1=fc10*exp(5*(rand()-0.8));
    end
    t(it+1)=t(it)+dt;
    if(f(it)>fc2)
        f(it+1)=f0;
    else
        f(it+1)=f(it)*(1+dt/tau);
    end
end
figure('Unit','normalized','position',[0.15 0.65 0.55 0.25]);
set(gcf,'DefaultAxesFontSize',15);
plot(t,f,'LineWidth',2);
title(['DE+MC for modeling ELM, \tau_1=',num2str(tau1),', \tau_2=',num2str(tau2)]);
xlabel('t/ms');ylabel('sign');
axis tight;
% print(gcf,'-dpng',['elm_sign,tau1=',num2str(tau10),',tau2=',num2str(tau2),'.png']);
    

==> ode1.m <==
function ode1
    close all; clear all; clc;
    
    global a1 a2 b1 b2 b3
    a1=1.0; a2=0.5; b1=0.0; b2=10; b3=1;    
    
	tend=500;
    [T,Y] = ode45(@elm,[0 tend],[1 1]);
    
    figure('Unit','normalized','position',[0.15 0.65 0.55 0.25]);
    set(gcf,'DefaultAxesFontSize',15);
    plot(T,Y(:,1),'g',T,Y(:,2),'r','LineWidth',2);
    xlabel('t');ylabel('y');
    title(['ODE for modeling ELM (1), a_1=',num2str(a1),...
        ', a_2=',num2str(a2),', b_1=',num2str(b1),', b_2=',num2str(b2),...
        ', b_3=',num2str(b3)]);
    legend('y_1','y_2');
end

function dy = elm(t,y)
    global a1 a2 b1 b2 b3
    dy = zeros(2,1);
    dy(1) = a1*y(1)-b1*y(1)^2-b2*y(1)*y(2);
    dy(2) = -a2*y(2)+b3*y(1)*y(2);
end

==> ode2.m <==
function ode2
    close all; clear all; clc;
    global a b c
    a=5; b=0.4; c=0.12;
	tend=500;
    [T,Y] = ode45(@elm,[0 tend],[1 0.1]);
    
    figure('Unit','normalized','position',[0.15 0.65 0.55 0.25]);
    set(gcf,'DefaultAxesFontSize',15);
    plot(T,Y(:,1),'r','LineWidth',2);
    title(['ODE for modeling ELM (2), a=',num2str(a),', b=',...
        num2str(b),', c=',num2str(c)]);
    xlabel('t');ylabel('y');
end

function dy = elm(t,y)
    global a b c
    dy = zeros(2,1);
    dy(1) = y(2);
    dy(2) = a*(1 - b*y(1)^2)*(y(2)+c) - y(1)-a*c;
end
